Next-to-next-to-leading order $\text{QCD} \otimes \text{EW}$ corrections to $Z$-boson pair production at electron-positron colliders

We present a comprehensive analytic calculation of the next-to-next-to-leading order $\text{QCD} \otimes \text{EW}$ corrections to $Z$-boson pair production at electron-positron colliders. The two-loop master integrals essential to this calculation are evaluated using the differential equation method. In this work, we detail the formulation and solution of the canonical differential equations for the two-loop three-point master integrals with two on-shell $Z$-boson external legs and a massive internal quark in the loops. These canonical master integrals are systematically expanded as Taylor series in the dimensional regulator, $\epsilon = (4-d)/2$, up to the order of $\epsilon^4$, with coefficients expressed in terms of Goncharov polylogarithms up to weight four. Upon applying our analytic expressions of these master integrals to the phenomenological analysis of $Z$-pair production, we observe that the $\mathcal{O}(\alpha \alpha_s)$ corrections manifest at a level of approximately one percent compared to the leading-order predictions, underscoring their significance for comparisons with future high-precision experimental data.

==> dlog-form_Matrix.m <==
(* ::Package:: *)

(*********************************************************************************************************************** 

Description:

This document serves as the supplementary file of the article
"Next-to-next-to-leading order QCD-EW corrections to Z-boson pair production at electron-positron colliders"
by Zhe Li, Ren-You Zhang, Shu-Xiang Li, Xiao-Feng Wang, Pan-Feng Li, Yi Jiang, Liang Han, and Qing-hai Wang.

[arXiv:2312.17124]

Contained herein are the explicit expressions of the constant matrices M[i] (i=1,...,18) defined by Eq.(24). 
These matrices are expressed as the Mathematica replacement rules, listed in "Matrix".

***********************************************************************************************************************)


Matrix={M[1] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 2, 0, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 3/2, 1, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, -1, 2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 
    0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 
    1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1, 
    -1/2, 0, 1/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 
    -1, -4, 0, 2, 1, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 
    2, -3/2, 0, 1, 0, 2, -2, -2, 0, -2, -1, 0, 1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
    0, -1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, -3, -2, 3, 0, 0, 0, 0, 2, 4, 
    0, 0, 0, 0, 0, 4, 0, 2}}, 
 M[2] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1, 0, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 3/4, 
    1/2, 3/4, 1/2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1/2, 0, 0, 0, -1/2, 
    -1/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, -1, 
    -4, 0, 2, 2, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
    -4, 0, 2, 2, 0, 2, 1, 2, 0, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 3/2, 
    2, -3/2, 0, 0, 0, 2, 0, 0, -2, 0, 0, 0, 1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 
    0, 0, 2, 3, 0}, {0, 0, 4, 0, 0, 0, 0, 0, 0, -3, -2, 3, 4, 0, 0, 0, 0, 0, 
    -4, 0, 0, 0, 0, 0, 0, 1}}, 
 M[3] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, -1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 3/2, 1, -1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 1, 
    2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 
    1/2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 
    -1/2, 0, 0, -1, -1/2, 0, -1/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 2, 2, 0, -1, -4, 0, 2, 1, 0, 1, 0, 0, 0}, 
   {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 2, -3/2, 0, -1, 0, 2, 2, 2, 0, 2, 
    1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -2, 0, 0, 0, -1, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -2, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, -3, -2, 
    3, 0, 0, 0, 0, -2, -4, 0, 0, 0, 0, 0, -4, 0, 2}}, 
 M[4] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 5/2, 0, 0, 0, 0, 1, 2, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -3/2, 0, -2, 0, 0, 1, 
    2, 0, 4, 0, 0, 2, 0, 0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, -2, 0, 4, 0, 0, 
    0, 0, 2, 0, 0, 0, 0, 0, 0, -4, 0, 2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -8, 0, 0, 0, -3, 0, 3, 0, 0, 0, 0, 2, -4, 0, 0, 0, 0, 0, 
    -8, 0, 4}}, M[5] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
   {0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}}, M[6] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, -1, 2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -2, 1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 3/2, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, -3/2, -2, 
    1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 
    0, 0, 0, 3/2, 2, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, 
    0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    -1, -1, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 1, -1, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1}}, 
 M[7] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, -2, 0, 0, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -1, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, -1, -2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, -2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3/2, 2, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 
    -1/2, 0, 0, 0, -3/2, -2, -1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, -3/2, -2, -1, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2, 1}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 2, -1}}, 
 M[8] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -3, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 1, 1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 M[9] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, -2, 0, 0, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 1, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 1, -2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, -2, -1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, -2, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
    1/2, 0, -1/2, 0, 0, 0, -3/2, -2, -1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, -3/2, -2, -1, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2, 1}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 2, -1}}, 
 M[10] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 2, 0, 0, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 1, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 1, 2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -2, -1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, -2, -1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 
    0, 1/2, 0, 0, 0, -3/2, -2, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, 3/2, 2, -1, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, -1, -1, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2, -1}, {0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -2, -1}}, 
 M[11] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 
    -3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -1, 0, 2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 3/2, 
    1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    3/2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, -1/2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 
    0, 0, 0, 0, -1/2, 0, 0, -1, 1/2, 0, 1/2, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 1, 4, 0, -2, 1, 0, 1, 
    0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, -2, -3/2, 0, 1, 0, 
    -2, -2, -2, 0, -2, 1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 
    -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, -4, 0, 0, 0, -3, 2, 3, 0, 0, 0, 0, 2, 4, 0, 0, 0, 
    0, 0, 4, 0, 2}}, M[12] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -3, -2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2}}, 
 M[13] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, -3/2, -1, 
    -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 0, 0, 
    0, 0, 3/2, 1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 
    0, -3/8, 0, 0, 0, 0, 3/4, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, 0, 3/2, 
    1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 
    0, 0, 0, -3/2, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, -3/2, -1, -1, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -3/2, 0, 0, 0, 0, 3, 
    2, 2, 0, 0, 0, 0, 0, 0, 0}}, 
 M[14] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 M[15] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, -3/2, -1, 1, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, 
    0, 3/2, 1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/8, 0, 
    3/8, 0, 0, 0, 0, -3/4, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, -3/2, 
    -1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 
    0, 0, 0, -3/2, -1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, 0, 3/2, 1, -1, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -3/2, 0, 0, 0, 0, 3, 2, 
    -2, 0, 0, 0, 0, 0, 0, 0}}, 
 M[16] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}}, M[17] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 
    0, 0, 0, 0, -3/2, -1, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, 3/2, 1, -1, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 0, -3/8, 0, 0, 0, 0, -3/4, 
    -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, 3/2, 1, -1, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, 3/2, 
    1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 
    -3/4, 0, 0, 0, 0, -3/2, -1, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -3/2, 0, 0, 0, 0, -3, -2, 2, 0, 0, 0, 
    0, 0, 0, 0}}, M[18] -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 0, 0, 
    0, 0, -3/2, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -3/4, 0, 3/4, 0, 0, 0, 0, 3/2, 1, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/8, 0, 3/8, 0, 0, 0, 0, 3/4, 1/2, 1/2, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, -3/4, 0, 
    0, 0, 0, -3/2, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -3/4, 0, 3/4, 0, 0, 0, 0, 3/2, 1, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 3/4, 0, 0, 0, 0, 3/2, 1, 1, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, -3/2, 0, 0, 0, 
    0, -3, -2, -2, 0, 0, 0, 0, 0, 0, 0}}}


==> numMIs_AMF.m <==
(* ::Package:: *)

(*************************************************************************************************************************************************** 

Description:

This document serves as the supplementary file of the article
"Next-to-next-to-leading order QCD-EW corrections to Z-boson pair production at electron-positron colliders"
by Zhe Li, Ren-You Zhang, Shu-Xiang Li, Xiao-Feng Wang, Pan-Feng Li, Yi Jiang, Liang Han, and Qing-hai Wang.

[arXiv:2312.17124]

Contained herein are the numerical results of all canonical master integrals g_i (i=1,...,26) at (x, y) = (0.5, 0.2) obtained using the AMFlow package.

*****************************************************************************************************************************************************)


{1.`100., -2.6946271807700693791845684592634360924499763672593736958529447992\
122043812523980163747509825754077375238441302896796`100.*ep + 
  2.4708565738784139347847862422632221079622265905494032238941805391751513972\
702356838220320548208816024890636730570287`100.*ep^2 - 
  1.3942642213556283399688255277737185406680404894373912222709586963609239796\
685499091501050553941417588813421120771953`100.*ep^3 + 
  0.5668978434831041004813706199427753034919959476992808505413308460548434246\
057315686305970770410247165307253132846418`100.*ep^4, 
 -1.6094379124341003746007593332261876395256013542685177219126478914741789877\
076577646301338780931796107999663030217968`100.*ep + 
  0.6186818572133574820614511421970286208531899266316646486148087854686493480\
844354518997096840796149786086559555690373`100.*ep^2 - 
  0.1442575418362630481539392736398510620408708196767393094004178001666785390\
927948325265123693192231745059848099811848`100.*ep^3 + 
  0.0241144474942460300715377260939181826666541868468123574068706905505600546\
240046179593321724323379364106193458763884`100.*ep^4, 
 7.26101564334485215986593566256166202846742579354269938897134626597079498884\
30685734906623704716724528723096993957952`100.*ep^2 - 
  13.316074567514366383724984980117762321707026792160834750142161602135980544\
0308955358465603822479725001889970350948799`100.*ep^3 + 
  13.619176744758359527360900040762684090456887463583594643087704612453510397\
7748444258265957355288788129957869821210843`100.*ep^4, 
 4.33683514460676568231162327762055929379554362291430408438040890775392148785\
16817398394900391318879177349539996900842`100.*ep^2 - 
  5.6438071948833681132932935084344061692321808183332512804589504995118746050\
378916057051802558160032218126133739493874`100.*ep^3 + 
  4.1613761250981593031051743617471576265953116149295603095033647092352521026\
004062251652450702065548631746586879790706`100.*ep^4, 
 2.59029039398023494518017100499265489539245416659944592026556767700929355287\
99754158463204835275383194726360587935957`100.*ep^2 - 
  1.9914600734686364608271427255296222729497125668002308987057749236921936208\
165446802089544091559440574322507754541624`100.*ep^3 + 
  0.8471143544166294535662429361983115768685546084367031104244596097526892670\
196187249550221824983668821740580166988248`100.*ep^4, 
 -0.1942385513270232799371424183474928328394014587745457981139590461449446529\
932273340794637929699892866682064925382741`100.*ep^2 + 
  0.1617134331940456107264576664877621502556507583910988239030024452848072461\
595116568018014246048366211904596579327275`100.*ep^3 - 
  0.0757906244268848803757150027629875434076555806441781100229347829806130812\
856004010477378130411035635949448177985016`100.*ep^4, 
 0.31261488856198820473039560974128270557596413522586621778115701097296856966\
48210218338730391248090265384277898680451`100.*ep^3 - 
  0.3804395980098109458320046394544517654494273766903999867116340095945569869\
778413137201659469583161037146096355319801`100.*ep^4, 
 0.52340047995919915924548340525781383015551893532257950621583217591812131739\
06295592308895792523144562555600963212709`100.*ep^3 - 
  0.9156930140273152738435308162426972251876789445165742966854581726239729042\
052920818890887435248025460289122246561699`100.*ep^4, 
 7.26101564334485215986593566256166202846742579354269938897134626597079498884\
30685734906623704716724528723096993957848`100.*ep^2 - 
  17.471584764524123617227854409994824383640197611644949956833080075403197257\
239504485515394487624168670772566178276651`100.*ep^3 + 
  35.393696684866438746351908378959885384917112644173922270763600412834797382\
9509040776632990779649046540102447768222254`100.*ep^4, 
 2.69462718077006937918456845926343609244997636725937369585294479921220438125\
23980163747509825754077375238441302896796`100.*ep - 
  13.818431952247883135125439672176547000906310779704226591284266573133141284\
8874367086910236383637254675337547617183666`100.*ep^2 + 
  30.424235242948028064561342078046761144907270857753361589578368942193082717\
5431938076203520123796909741613503275606314`100.*ep^3 - 
  60.535687666358508951772044843195085279010129096133005103444679805223573911\
8880013532246735835127851920345419299705149`100.*ep^4, 
 2.59029039398023494518017100499265489539245416659944592026556767700929355287\
99754158463204835275383194726360587935516`100.*ep^2 - 
  4.0515598969467663159841888476588239558445416906618379136301324529552729232\
86033570360423432611350388238539438152285`100.*ep^3 + 
  8.8640640339394654749717582425007277630425093504326552098756649640830045804\
788855089908947262301412290285265442243838`100.*ep^4, 
 1.60943791243410037460075933322618763952560135426851772191264789147417898770\
76577646301338780931796107999663030217968`100.*ep - 
  5.3007799686466866375653427747954045123656321291688676679860944891371853383\
99863756664899642201443929124988774469002`100.*ep^2 + 
  9.5107147594680567437722875476332488521239250804201418535802053530641120474\
553406480964641271921388750600156611433409`100.*ep^3 - 
  19.512712849760962376948462150422926354255028838063338837158486765570507623\
8769713352246881110694455008077551088939102`100.*ep^4, 
 -0.4936044209150937938888838693327302818729381436129913338660344532306455399\
937223842989782517262734104142356900587874`100.*ep^3 + 
  1.1139373838338042678511436782681490280804714357200221416522002374530267864\
328499236105127329390063865121487541522067`100.*ep^4, 
 0.09711927566351163996857120917374641641970072938727289905697952307247232649\
66136670397318964849946433341032462683009`100.*ep^2 - 
  0.0141648009782641848295416986577407290812730264149930902358122073569281545\
875864901856672937372765186625067978238166`100.*ep^3 + 
  0.0360908269552310446946672203023411388432709219396553332967264528061608638\
650078324075059913205099356084958484786796`100.*ep^4, 
 4.92018245704552957420291214586974548973674806372166277254013000909211707273\
33952439543846953073777914038978145741329`100.*ep^2 - 
  12.957247718641285576641975750861956618811477456526067375089688735778767112\
008788647558383213507634169860798027194352`100.*ep^3 + 
  28.807012727593466685335284514001382445103296173826040262513921268098677108\
1457656542007184290552284627414163836074677`100.*ep^4, 
 -0.5410698923329581367891881335786734268592801401272248126395502180527944694\
200856753121671503837081155415741505847595`100.*ep^3 + 
  1.2210921597500036645571832612897677549988315976795496640985346740839049250\
05532705513711182556877919472306667716274`100.*ep^4, 
 0.09711927566351163996857120917374641641970072938727289905697952307247232649\
66136670397318964849946433341032462683009`100.*ep^2 - 
  0.0276790259398859330848986874236641176333139905594472014863005967460761586\
57263808606393500189426511885827756033646`100.*ep^3 + 
  0.0175244070735765052025848546893374607568575183694299798267866613132104248\
451789062436373021770584936242977936459748`100.*ep^4, 
 -3.7260552522299143066613020328012299111498922939541733741161921956685207650\
216081501595261376207064038699666409592957`100.*ep^2 + 
  5.8884423367328782878452427340123132860723925500194737452650305431779046214\
214977551549837681380965694608968441341729`100.*ep^3 - 
  10.435648896131780825181633841344812685223142005563170983233989120292559626\
3794465069971257995684792455345295388058433`100.*ep^4, 
 -0.4060780067992905037078933835187026538783994034833248605318764925238010984\
062612335730068951106742292548494321316933`100.*ep^4, 
 0.52340047995919915924548340525781383015551893532257950621583217591812131739\
06295592308895792523144562555600963212709`100.*ep^3 - 
  0.4358562309658626228825278524972868548855567490865704482550122811341409757\
166451665348651545477677569000882051550557`100.*ep^4, 
 0.28321104258044340700383808165038410701501768318497811939737776981648602443\
01835799810442769830342207812611614882738`100.*ep^3 - 
  0.1523926274866138612605614598058209461861993264627024239917599642153288493\
192852275554443523177171604417001099461387`100.*ep^4, 
 -7.2610156433448521598659356625616620284674257935426993889713462659707949888\
430685734906623704716724528723096993965399`100.*ep^2 + 
  11.864635222320321584471315612406145801104091861797349605473911025777696567\
2783915999748651423107576519250533702525615`100.*ep^3 - 
  9.2851054502644397488165659226256428847310390399913330691932541002947386587\
805306921224461775619378865984088689577864`100.*ep^4, 
 -0.5286709156976890041146961678365796645643726759512264045084608667148988258\
891595915506226632891594092101708512482616`100.*ep^4, 
 0.34201873454353300245695313783218130413691058726675431616493625212945111489\
94584636867018012665838322955944182478113`100.*ep^3 - 
  0.1361695059321151526481892351796932158682277083348689067174670088136923409\
030792072086425850996573592295533971594554`100.*ep^4, 
 7.26101564334485215986593566256166202846742579354269938897134626597079498884\
30685734906623704716724528723096993958176`100.*ep^2 - 
  9.6881661867619211486521226425697656573457723013235617942004470834387114865\
183362050283007682548053242744107962896024`100.*ep^3 + 
  3.9118538111570089880812322706686763350944677885724357561315181677983490083\
310805434022135752763051897943534628181664`100.*ep^4}


==> numMIs_GPL.m <==
(* ::Package:: *)

(********************************************************************************************************************************************************* 

Description:

This document serves as the supplementary file of the article
"Next-to-next-to-leading order QCD-EW corrections to Z-boson pair production at electron-positron colliders"
by Zhe Li, Ren-You Zhang, Shu-Xiang Li, Xiao-Feng Wang, Pan-Feng Li, Yi Jiang, Liang Han, and Qing-hai Wang.

[arXiv:2312.17124]

Contained herein are the numerical results of all canonical master integrals g_i (i=1,...,26) at (x, y) = (0.5, 0.2) obtained using our analytic expressions.

*********************************************************************************************************************************************************)


{1.`100., -2.6946271807700693791845684592634360924499763672593736958529447992\
122043812523980163747509825754077375238441302897509`100.*ep + 
  2.4708565738784139347847862422632221079622265905494032238941805391751513972\
702356838220320548208816024890636730562365`100.*ep^2 - 
  1.3942642213556283399688255277737185406680404894373912222709586963609239796\
685499091501050553941417588813421120811914`100.*ep^3 + 
  0.5668978434831041004813706199427753034919959476992808505413308460548434246\
057315686305970770410247165307253132792953`100.*ep^4, 
 -1.6094379124341003746007593332261876395256013542685177219126478914741789877\
076577646301338780931796107999663030217156`100.*ep + 
  0.6186818572133574820614511421970286208531899266316646486148087854686493480\
844354518997096840796149786086559555700722`100.*ep^2 - 
  0.1442575418362630481539392736398510620408708196767393094004178001666785390\
927948325265123693192231745059848099746652`100.*ep^3 + 
  0.0241144474942460300715377260939181826666541868468123574068706905505600546\
240046179593321724323379364106193459035829`100.*ep^4, 
 7.26101564334485215986593566256166202846742579354269938897134626597079498884\
30685734906623704716724528723096993957956`100.*ep^2 - 
  13.316074567514366383724984980117762321707026792160834750142161602135980544\
0308955358465603822479725001889970350189319`100.*ep^3 + 
  13.619176744758359527360900040762684090456887463583594643087704612453510397\
7748444258265957355288788129957869781422739`100.*ep^4, 
 4.33683514460676568231162327762055929379554362291430408438040890775392148785\
16817398394900391318879177349539996901059`100.*ep^2 - 
  5.6438071948833681132932935084344061692321808183332512804589504995118746050\
378916057051802558160032218126133739120877`100.*ep^3 + 
  4.1613761250981593031051743617471576265953116149295603095033647092352521026\
004062251652450702065548631746586886550994`100.*ep^4, 
 2.59029039398023494518017100499265489539245416659944592026556767700929355287\
99754158463204835275383194726360587935957`100.*ep^2 - 
  1.9914600734686364608271427255296222729497125668002308987057749236921936208\
165446802089544091559440574322507752936625`100.*ep^3 + 
  0.8471143544166294535662429361983115768685546084367031104244596097526892670\
196187249550221824983668821740580187799734`100.*ep^4, 
 (-0.194238551327023279937142418347492832839401458774545798113959046144944652\
993227334079463792969989286668206492538283`100.15051499783199 + 
    0``100.86217956748659*I)*ep^2 + (0.16171343319404561072645766648776215025\
56507583910988239030024452848072461595116568018014246048366211904596579326114`\
100.15051499783199 + 0``100.9417689004999*I)*ep^3 - 
  (0.075790624426884880375715002762987543407655580644178110022934782980613081\
2856004010477378130411035635949448177991319`100.15051499783199 + 
    0``101.27089951266832*I)*ep^4, 
 (0.3126148885619882047303956097412827055759641352258662177811570109729685696\
648210218338730391248090265384277898680433`100.15051499783199 + 
    0``100.65550533999547*I)*ep^3 - (0.38043959800981094583200463945445176544\
9427376690399986711634009594556986977841313720165946958316103714609635533494`\
100.15051499783199 + 0``100.57022928372503*I)*ep^4, 
 (0.5234004799591991592454834052578138301555189353225795062158321759181213173\
906295592308895792523144562555600963212717`100.15051499783199 + 
    0``100.4316808812791*I)*ep^3 - (0.915693014027315273843530816242697225187\
6789445165742966854581726239729042052920818890887435248025460289122246212124`\
100.15051499783199 + 0``100.18876509693662*I)*ep^4, 
 7.26101564334485215986593566256166202846742579354269938897134626597079498884\
30685734906623704716724528723096993957956`100.*ep^2 - 
  (17.47158476452412361722785440999482438364019761164494995683308007540319725\
72395044855153944876241686707725661782762978`100.15051499783199 + 
    0``98.90818269827133*I)*ep^3 + (35.39369668486643874635190837895988538491\
7112644173922270763600412834797382950904077663299077964904654010244776825927`\
100.15051499783199 + 0``98.6015890730584*I)*ep^4, 
 2.69462718077006937918456845926343609244997636725937369585294479921220438125\
23980163747509825754077375238441302897509`100.*ep - 
  (13.81843195224788313512543967217654700090631077970422659128426657313314128\
48874367086910236383637254675337547617171949`100.15051499783199 + 
    0``99.01005623360152*I)*ep^2 + (30.42423524294802806456134207804676114490\
72708577533615895783689421930827175431938076203520123796909741613503275702638`\
100.15051499783199 + 0``98.66729532741113*I)*ep^3 - 
  (60.53568766635850895177204484319508527901012909613300510344467980522357391\
18880013532246735835127851920345419299312701`100.15051499783199 + 
    0``98.36850351760735*I)*ep^4, 2.59029039398023494518017100499265489539245\
41665994459202655676770092935528799754158463204835275383194726360587935957`10\
0.*ep^2 - 4.05155989694676631598418884765882395584454169066183791363013245295\
52729232860335703604234326113503882385394381517858`100.*ep^3 + 
  8.8640640339394654749717582425007277630425093504326552098756649640830045804\
78885508990894726230141229028526544227012`100.*ep^4, 
 1.60943791243410037460075933322618763952560135426851772191264789147417898770\
76577646301338780931796107999663030217156`100.*ep - 
  5.3007799686466866375653427747954045123656321291688676679860944891371853383\
998637566648996422014439291249887744701334`100.*ep^2 + 
  9.5107147594680567437722875476332488521239250804201418535802053530641120474\
553406480964641271921388750600156611357376`100.*ep^3 - 
  19.512712849760962376948462150422926354255028838063338837158486765570507623\
8769713352246881110694455008077551089268536`100.*ep^4, 
 (-0.493604420915093793888883869332730281872938143612991333866034453230645539\
9937223842989782517262734104142356900587955`100.15051499783199 + 
    0``100.4571359570774*I)*ep^3 + (1.113937383833804267851143678268149028080\
4714357200221416522002374530267864328499236105127329390063865121487541521225`\
100.15051499783199 + 0``100.10365421868167*I)*ep^4, 
 (0.0971192756635116399685712091737464164197007293872728990569795230724723264\
966136670397318964849946433341032462691415`100.15051499783199 + 
    0``101.16320956315057*I)*ep^2 - (0.01416480097826418482954169865774072908\
1273026414993090235812207356928154587586490185667293737276518662506797814948`\
100.15051499783199 + 0``101.99930452096274*I)*ep^3 + 
  (0.036090826955231044694667220302341138843270921939655333296726452806160863\
8650078324075059913205099356084958485163534`100.15051499783199 + 
    0``101.59311816459544*I)*ep^4, 
 (4.9201824570455295742029121458697454897367480637216627725401300090921170727\
333952439543846953073777914038978145877905`100.15051499783199 + 
    0``99.4585337896543*I)*ep^2 - (12.957247718641285576641975750861956618811\
4774565260673750896887357787671120087886475583832135076341698607980270349107`\
100.15051499783199 + 0``99.0380022360772*I)*ep^3 + 
  (28.80701272759346668533528451400138244510329617382604026251392126809867710\
81457656542007184290552284627414163845090034`100.15051499783199 + 
    0``98.69101677333106*I)*ep^4, 
 (-0.541069892332958136789188133578673426859280140127224812639550218052794469\
4200856753121671503837081155415741505847504`100.15051499783199 + 
    0``100.41726162940937*I)*ep^3 + (1.22109215975000366455718326128976775499\
88315976795496640985346740839049250055327055137111825568779194723066677164314`\
100.15051499783199 + 0``100.06376655504972*I)*ep^4, 
 (0.0971192756635116399685712091737464164197007293872728990569795230724723264\
966136670397318964849946433341032462691415`100.15051499783199 + 
    0``101.16320956315057*I)*ep^2 - (0.02767902593988593308489868742366411763\
33139905594472014863005967460761586572638086063935001894265118858277560292834`\
100.15051499783199 + 0``101.70836419515334*I)*ep^3 + 
  (0.017524407073576505202584854689337460756857518369429979826786661313210424\
8451789062436373021770584936242977936229284`100.15051499783199 + 
    0``101.90687166500386*I)*ep^4, 
 (-3.726055252229914306661302032801229911149892293954173374116192195668520765\
0216081501595261376207064038699666409335437`100.15051499783199 + 
    0``99.57926570723939*I)*ep^2 + (5.888442336732878287845242734012313286072\
3925500194737452650305431779046214214977551549837681380965694608968437462815`\
100.15051499783199 + 0``99.38051457130102*I)*ep^3 - 
  (10.43564889613178082518163384134481268522314200556317098323398912029255962\
63794465069971257995684792455345295466644977`100.15051499783199 + 
    0``99.13199553884857*I)*ep^4, 
 (-0.406078006799290503707893383518702653878399403483324860531876492523801098\
4062612335730068951106742292548494321317055`100.15051499783199 + 
   0``100.5419055291111*I)*ep^4, 
 (0.5234004799591991592454834052578138301555189353225795062158321759181213173\
906295592308895792523144562555600963212717`100.15051499783199 + 
    0``100.4316808812791*I)*ep^3 - (0.435856230965862622882527852497286854885\
5567490865704482550122811341409757166451665348651545477677569000882051317885`\
100.15051499783199 + 0``100.5111717388267*I)*ep^4, 
 (0.2832110425804434070038380816503841070150176831849781193973777698164860244\
301835799810442769830342207812611614882753`100.15051499783199 + 
    0``100.69840481506334*I)*ep^3 - (0.15239262748661386126056145980582094618\
6199326462702423991759964215328849319285227555444352317717160441700109950411`\
100.15051499783199 + 0``100.96755104079777*I)*ep^4, 
 -7.2610156433448521598659356625616620284674257935426993889713462659707949888\
430685734906623704716724528723096993957956`100.*ep^2 + 
  (11.86463522232032158447131561240614580110409186179734960547391102577769656\
72783915999748651423107576519250533701832737`100.15051499783199 + 
    0``99.0762606074378*I)*ep^3 - (9.2851054502644397488165659226256428847310\
390399913330691932541002947386587805306921224461775619378865984088691126346`1\
00.15051499783199 + 0``99.18272815747746*I)*ep^4, 
 (-0.528670915697689004114696167836579664564372675951226404508460866714898825\
8891595915506226632891594092101708512482454`100.15051499783199 + 
   0``100.42732957904677*I)*ep^4, 
 (0.3420187345435330024569531378321813041369105872667543161649362521294511148\
994584636867018012665838322955944182478112`100.15051499783199 + 
    0``100.61646510205061*I)*ep^3 - (0.13616950593211515264818923517969321586\
82277083348689067174670088136923409030792072086425850996573592295533971452412`\
100.15051499783199 + 0``101.01643513613026*I)*ep^4, 
 7.26101564334485215986593566256166202846742579354269938897134626597079498884\
30685734906623704716724528723096993957956`100.*ep^2 - 
  (9.688166186761921148652122642569765657345772301323561794200447083438711486\
5183362050283007682548053242744107959310694`100.15051499783199 + 
    0``99.1642734179267*I)*ep^3 + (3.9118538111570089880812322706686763350944\
677885724357561315181677983490083310805434022135752763051897943534686780454`1\
00.15051499783199 + 0``99.55813238131614*I)*ep^4}

